Risk Bounds For Mode Clustering

Density mode clustering is a nonparametric clustering method. The clusters are the basins of attraction of the modes of a density estimator. We study the risk of mode-based clustering. We show that the clustering risk over the cluster cores --- the regions where the density is high --- is very small even in high dimensions. And under a low noise condition, the overall cluster risk is small even beyond the cores, in high dimensions.

==> Core.r <==


pdf("CoreFig1.pdf")
par(las=1)

x = seq(-10,10,length=100)
mu = 2
p = .5*dnorm(x,-mu,1) + .5*dnorm(x,mu,1)
plot(x,p,type="l",xlab="",ylab="",xaxt="n",yaxt="n",lwd=3)
xi = .5*dnorm(0,-mu,1) + .5*dnorm(0,mu,1)
a = .005
w = sqrt(-2*log(2*sqrt(2*pi)*(a+xi)))
b1 = mu - w
b2 = mu + w
x = seq(-b2,-b1,length=100)
p = .5*dnorm(x,-mu,1) + .5*dnorm(x,mu,1)
polygon(c(x,rev(x)),c(rep(0,100),rev(p)),col="pink")
x = seq(b1,b2,length=100)
p = .5*dnorm(x,-mu,1) + .5*dnorm(x,mu,1)
polygon(c(x,rev(x)),c(rep(0,100),rev(p)),col="pink")
abline(h=xi,col="red",lwd=3)
abline(h=xi+a,col="blue",lwd=3)
axis(side=2,at=xi,labels=expression(xi),cex.axis=3)
dev.off()



pdf("CoreFig2.pdf")
par(las=1)

x = seq(-10,10,length=100)
mu = 4
p = .5*dnorm(x,-mu,1) + .5*dnorm(x,mu,1)
plot(x,p,type="l",xlab="",ylab="",xaxt="n",yaxt="n",lwd=3)
xi = .5*dnorm(0,-mu,1) + .5*dnorm(0,mu,1)
a = .005
w = sqrt(-2*log(2*sqrt(2*pi)*(a+xi)))
b1 = mu - w
b2 = mu + w
x = seq(-b2,-b1,length=100)
p = .5*dnorm(x,-mu,1) + .5*dnorm(x,mu,1)
polygon(c(x,rev(x)),c(rep(0,100),rev(p)),col="pink")
x = seq(b1,b2,length=100)
p = .5*dnorm(x,-mu,1) + .5*dnorm(x,mu,1)
polygon(c(x,rev(x)),c(rep(0,100),rev(p)),col="pink")
abline(h=xi,col="red",lwd=3)
abline(h=xi+a,col="blue",lwd=3)
axis(side=2,at=xi,labels=expression(xi),cex.axis=3)



dev.off()



